Multi-Agent Coverage Control with Transient Behavior Consideration

This paper studies the multi-agent coverage control (MAC) problem where agents must dynamically learn an unknown density function while performing coverage tasks. Unlike many current theoretical frameworks that concentrate solely on the regret occurring at specific targeted sensory locations, our approach additionally considers the regret caused by transient behavior - the path from one location and another. We propose the multi-agent coverage control with the doubling trick (MAC-DT) algorithm and demonstrate that it achieves (approximated) regret of $\widetilde{O}(\sqrt{T})$ even when accounting for the transient behavior. Our result is also supported by numerical experiments, showcasing that the proposed algorithm manages to match or even outperform the baseline algorithms in simulation environments. We also show how our algorithm can be modified to handle safety constraints and further implement the algorithm on a real-robotic testbed.

==> exp_figures/process_filename.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['env_paper.pdf',\n",
       " 'env_setup.png',\n",
       " 'GP10_0.001_regret_length scale 0.01_paper.pdf',\n",
       " 'GP10_0.01_regret_length scale 0.01_paper.pdf',\n",
       " 'GP10_0.1_regret_length scale 0.01_paper.pdf',\n",
       " 'GP6_0.01_regret_length scale 0.01_paper.pdf',\n",
       " 'GPwall_0.1_regret__paper.pdf',\n",
       " 'GPwall_0.1_violations__paper.pdf',\n",
       " 'GP_0.001_regret_bandit.pdf',\n",
       " 'GP_0.001_regret_length scale 0.01_paper.pdf',\n",
       " 'GP_0.001_regret_length scale 0.5_paper.pdf',\n",
       " 'GP_0.01_regret_bandit.pdf',\n",
       " 'GP_0.01_regret_length scale 0.5_paper.pdf',\n",
       " 'GP_0.01_regret_length_scale_0.01_paper.pdf',\n",
       " 'GP_0.1_regret_bandit.pdf',\n",
       " 'GP_0.1_regret_length scale 0.01_paper.pdf',\n",
       " 'GP_0.1_regret_length scale 0.5_paper.pdf',\n",
       " 'legend.pdf',\n",
       " 'process_filename.ipynb',\n",
       " 'random10_0.001_regret_length scale 0.01_paper.pdf',\n",
       " 'random10_0.1_regret_length scale 0.01_paper.pdf',\n",
       " 'random_0.001_regret_length scale 0.01_paper.pdf',\n",
       " 'random_0.001_regret_length scale 0.5_paper.pdf',\n",
       " 'random_0.01_regret_length scale 0.01_paper.pdf',\n",
       " 'random_0.01_regret_length scale 0.5_paper.pdf',\n",
       " 'random_0.1_regret_length scale 0.01_paper.pdf',\n",
       " 'random_0.1_regret_length scale 0.5_paper.pdf',\n",
       " 'real_setup.png',\n",
       " 'real_setup2.png',\n",
       " 'real_setup3.png',\n",
       " 'sparse_0.001_regret_bandit.pdf',\n",
       " 'sparse_0.001_regret_Guassian kernel.pdf',\n",
       " 'sparse_0.001_regret_length scale 0.01_paper.pdf',\n",
       " 'sparse_0.001_regret_length scale 0.5_paper.pdf',\n",
       " 'sparse_0.01_regret_bandit.pdf',\n",
       " 'sparse_0.01_regret_Guassian kernel.pdf',\n",
       " 'sparse_0.01_regret_length scale 0.01_paper.pdf',\n",
       " 'sparse_0.01_regret_length scale 0.5_paper.pdf',\n",
       " 'sparse_0.1_regret_bandit.pdf',\n",
       " 'sparse_0.1_regret_Guassian kernel.pdf',\n",
       " 'sparse_0.1_regret_length scale 0.01_paper.pdf',\n",
       " 'sparse_0.1_regret_length scale 0.5_paper.pdf']"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import os\n",
    "os.listdir('./')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "for f in os.listdir('./'):\n",
    "    if f.endswith('.pdf') and '__' in f:\n",
    "        new_name = os.rename(f, f.replace('__', '_'))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "gpytorch38",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

